Bayesian variable selection in a Cox proportional hazards model with the "Sum of Single Effects" prior

Motivated by genetic fine-mapping applications, we introduce a new approach to Bayesian variable selection regression (BVSR) for time-to-event (TTE) outcomes. This new approach is designed to deal with the specific challenges that arise in genetic fine-mapping, including: the presence of very strong correlations among the covariates, often exceeding 0.99; very large data sets containing potentially thousands of covariates and hundreds of thousands of samples. We accomplish this by extending the "Sum of Single Effects" (SuSiE) method to the Cox proportional hazards (CoxPH) model. We demonstrate the benefits of the new method, "CoxPH-SuSiE", over existing BVSR methods for TTE outcomes in simulated fine-mapping data sets. We also illustrate CoxPH-SuSiE on real data by fine-mapping asthma loci using data from UK Biobank. This fine-mapping identified 14 asthma risk SNPs in 8 asthma risk loci, among which 6 had strong evidence for being causal (posterior inclusion probability greater than 50%). Two of the 6 putatively causal variants are known to be pathogenic, and others lie within a genomic sequence that is known to regulate the expression of GATA3.

==> anc/supplementary_data.csv <==
# Notes:
# "pos" is the base-pair position of the SNP.
# "counted" is the allele that is encoded as a 1 in the genotype data;
# it is also the effect allele.
# "alt" is the other allele.
# "AF" is the frequency of the counted allele in the sample.
# "p.value.spa", "Stat", "Var" and "z" are statistics returned by
# SPAcox R package; see the SPAcox documentation for details.
# Load this table in R by running:
# read.csv("supplementary_data.csv",comment.char = "#",
#          stringsAsFactors = FALSE)
#
region,trait,CS,id,pos,counted,alt,AF,pip,p.value.spa,Stat,Var,z
1q21.3,COA,L1,rs61816761,152285861,A,G,0.0231033,1.00000000,1.94707e-46,282.905,321.924,15.76753
1q21.3,COA,L2,rs12122629,152074116,C,A,0.0429227,0.06606706,1.01871e-32,320.000,642.653,12.62298
1q21.3,COA,L2,rs12123821,152179152,T,C,0.0477701,0.93675452,1.35442e-33,345.189,730.538,12.77130
1q21.3,AA,L1,rs12123821,152179152,T,C,0.0478828,0.99957172,4.50333e-19,486.413,2905.775,9.02348
1q21.3,AA,L2,rs61816761,152285861,A,G,0.0230978,0.99999982,8.92037e-16,291.839,1278.500,8.16193
2q12.1,COA,L1,rs72823635,102931612,C,T,0.1384102,0.01334897,4.90425e-35,-555.422,1914.284,-12.69462
2q12.1,COA,L1,rs950881,102932512,T,G,0.1384052,0.01335993,4.89872e-35,-555.408,1914.158,-12.69473
2q12.1,COA,L1,rs10179458,102934974,T,C,0.1384360,0.01424316,4.58272e-35,-555.598,1913.752,-12.70042
2q12.1,COA,L1,rs72823641,102936159,A,T,0.1377047,0.09222468,8.41385e-36,-560.539,1903.658,-12.84728
2q12.1,COA,L1,rs10189154,102937544,T,C,0.1383818,0.01847558,3.47413e-35,-556.545,1913.065,-12.72434
2q12.1,COA,L1,rs10189526,102937883,T,C,0.1383816,0.01858676,3.45312e-35,-556.565,1913.046,-12.72486
2q12.1,COA,L1,rs11679893,102941037,A,G,0.1383882,0.01959198,3.27241e-35,-556.759,1912.999,-12.72946
2q12.1,COA,L1,rs10865050,102941311,A,G,0.1384279,0.02200752,2.92460e-35,-557.204,1913.175,-12.73906
2q12.1,COA,L1,rs12053429,102942785,T,C,0.1383980,0.01909225,3.36613e-35,-556.602,1912.637,-12.72707
2q12.1,COA,L1,rs4625927,102943781,C,A,0.1360328,0.01824149,3.85694e-35,-548.918,1862.684,-12.71856
2q12.1,COA,L1,rs59185885,102944246,G,T,0.1357253,0.01415206,5.10351e-35,-546.610,1854.151,-12.69418
2q12.1,COA,L1,rs58815545,102944596,T,A,0.1384010,0.01917821,3.35114e-35,-556.630,1912.714,-12.72745
2q12.1,COA,L1,rs3771180,102953617,T,G,0.1384616,0.13764353,5.67504e-36,-563.500,1914.372,-12.87896
2q12.1,COA,L1,rs72823646,102954213,A,G,0.1383742,0.06443322,1.09433e-35,-561.052,1914.237,-12.82346
2q12.1,COA,L1,rs13431828,102954653,T,C,0.1383453,0.04572815,1.47440e-35,-559.879,1913.818,-12.79805
2q12.1,COA,L1,rs13408569,102955056,C,G,0.1380420,0.07842873,9.27118e-36,-560.539,1906.461,-12.83784
2q12.1,COA,L1,rs13408661,102955082,A,G,0.1382438,0.08160875,8.93230e-36,-561.460,1911.809,-12.84093
2q12.1,COA,L1,rs10173081,102957348,T,C,0.1383423,0.05294967,1.29772e-35,-560.313,1913.512,-12.80899
2q12.1,COA,L1,rs3771175,102960210,A,T,0.1380877,0.03768709,1.77690e-35,-558.823,1911.155,-12.78281
2q12.1,COA,L1,rs10197862,102966549,G,A,0.1386554,0.06007918,9.97932e-36,-561.746,1916.794,-12.83076
2q12.1,COA,L1,rs145573519,102969667,T,A,0.1386368,0.02516505,2.26706e-35,-554.886,1891.005,-12.76019
2q12.1,COA,L1,rs56179005,102974328,A,G,0.1386146,0.04703100,1.24716e-35,-560.504,1914.066,-12.81151
2q12.1,COA,L1,rs72823669,102982033,T,G,0.1384047,0.12399923,5.44333e-36,-563.024,1910.033,-12.88269
2q12.1,AOA,L1,rs12470864,102926362,A,G,0.3863606,0.12209650,5.48282e-13,675.961,8777.983,7.21480
2q12.1,AOA,L1,rs13020553,102931826,G,C,0.3862615,0.12108258,5.53684e-13,675.900,8779.670,7.21346
2q12.1,AOA,L1,rs950880,102932562,A,C,0.3863995,0.11898064,5.64670e-13,675.870,8785.411,7.21078
2q12.1,AOA,L1,rs13001325,102939036,T,C,0.3861511,0.13601556,4.84121e-13,677.714,8782.266,7.23174
2q12.1,AOA,L1,rs1420104,102948470,A,G,0.3861597,0.12900849,5.14877e-13,676.944,8782.677,7.22336
2q12.1,AOA,L1,rs12479210,102949161,T,C,0.3864228,0.12036640,5.55950e-13,676.063,8785.248,7.21290
2q12.1,AOA,L1,rs13019081,102950822,C,A,0.3862194,0.11566380,5.83636e-13,675.380,8783.631,7.20628
2q12.1,AOA,L1,rs1420101,102957716,T,C,0.3817173,0.08122928,1.01923e-12,667.263,8758.430,7.12991
2q12.1,AOA,L1,rs13001714,102960485,G,A,0.3936798,0.01080265,1.68681e-11,632.477,8826.041,6.73227
2q12.1,AOA,L1,rs12712142,102960584,A,C,0.3936688,0.01118173,1.59211e-11,633.273,8826.214,6.74068
2q12.1,AOA,L1,rs6543119,102963072,T,A,0.3934532,0.01009061,1.91411e-11,630.876,8829.697,6.71384
2q12.1,AOA,L1,rs13017455,102964742,T,C,0.3934435,0.01057717,1.76332e-11,631.990,8829.388,6.72581
2q12.1,AOA,L1,rs11123923,102967844,A,C,0.3936404,0.01040971,1.85357e-11,631.563,8836.601,6.71853
2q12.1,AA,L1,rs1420091,102917234,C,T,0.4741893,0.02286694,4.34341e-02,-254.355,15863.060,-2.01951
2q12.1,AA,L1,rs4399750,102917788,C,T,0.4742024,0.02478008,4.21903e-02,-255.918,15867.492,-2.03164
2q12.1,AA,L1,rs2110660,102918601,G,C,0.4739445,0.02460725,4.20220e-02,-256.108,15865.110,-2.03330
2q12.1,AA,L1,rs1420090,102919305,C,T,0.4741980,0.02522121,4.19579e-02,-256.231,15870.383,-2.03394
2q12.1,AA,L1,rs7565653,102919426,A,T,0.4741983,0.02519381,4.19704e-02,-256.218,15870.700,-2.03381
2q12.1,AA,L1,rs7568913,102920037,C,T,0.4726704,0.04264954,3.37635e-02,-267.391,15865.022,-2.12288
2q12.1,AA,L1,rs10179654,102921783,G,T,0.4725454,0.05929924,3.00602e-02,-273.170,15857.265,-2.16930
2q12.1,AA,L1,rs4090473,102922987,G,C,0.4741994,0.02373619,4.28798e-02,-255.120,15874.231,-2.02488
2q12.1,AA,L1,rs12476925,102924549,T,C,0.4738162,0.02123793,4.39890e-02,-253.717,15867.064,-2.01419
2q12.1,AA,L1,rs12476968,102924662,T,C,0.4738706,0.02355220,4.25280e-02,-255.469,15863.711,-2.02832
2q12.1,AA,L1,rs6721346,102926320,C,T,0.4737530,0.02065484,4.44746e-02,-253.129,15866.059,-2.00959
2q12.1,AA,L1,rs10178436,102926511,C,T,0.4726547,0.03299666,3.68484e-02,-262.906,15862.566,-2.08744
2q12.1,AA,L1,rs11679191,102926800,T,A,0.4737891,0.02027597,4.48152e-02,-252.731,15866.838,-2.00638
2q12.1,AA,L1,rs11685424,102926981,A,G,0.4737905,0.02011481,4.49466e-02,-252.576,15866.777,-2.00515
2q12.1,AA,L1,rs11685480,102927086,A,G,0.4743119,0.01810289,4.74335e-02,-249.742,15870.720,-1.98241
2q12.1,AA,L1,rs6733174,102929012,C,T,0.4738143,0.01722993,4.75537e-02,-249.582,15867.591,-1.98134
2q12.1,AA,L1,rs6543118,102929469,A,G,0.4727228,0.02562367,4.02624e-02,-258.333,15863.925,-2.05105
2q12.1,AA,L1,rs1558622,102930147,A,G,0.4742182,0.01893314,4.65992e-02,-250.670,15868.365,-1.98993
2q12.1,AA,L1,rs1558621,102930307,G,A,0.4738770,0.01753203,4.68741e-02,-250.331,15865.139,-1.98744
2q12.1,AA,L1,rs10189202,102930380,G,A,0.4741925,0.01743465,4.79309e-02,-249.188,15871.255,-1.97798
2q12.1,AA,L1,rs10191914,102930657,C,T,0.4742151,0.01781616,4.75769e-02,-249.585,15871.213,-1.98113
2q12.1,AA,L1,rs10189711,102930881,G,A,0.4738113,0.01713831,4.76431e-02,-249.487,15868.260,-1.98054
2q12.1,AA,L1,rs12712135,102930948,G,A,0.4726901,0.02827603,3.88718e-02,-260.160,15864.021,-2.06554
2q12.1,AA,L1,rs1558620,102931395,C,T,0.4742148,0.01736709,4.80247e-02,-249.088,15871.746,-1.97715
2q12.1,AA,L1,rs1558619,102931550,T,G,0.4740595,0.01717754,4.79516e-02,-249.160,15870.542,-1.97780
2q12.1,AA,L1,rs12996505,102931802,G,A,0.4730879,0.02949498,3.88366e-02,-260.239,15867.910,-2.06591
2q12.1,AA,L1,rs13020793,102931926,T,C,0.4742242,0.01715119,4.81372e-02,-248.958,15871.169,-1.97616
2q12.1,AA,L1,rs10183388,102932247,T,C,0.4730986,0.02741262,3.98308e-02,-258.929,15868.206,-2.05550
2q12.1,AA,L1,rs953934,102932293,T,C,0.4729525,0.02468874,4.10371e-02,-257.366,15867.244,-2.04315
2q12.1,AA,L1,rs1968171,102933552,T,C,0.4742123,0.01745511,4.79422e-02,-249.184,15872.257,-1.97788
2q12.1,AA,L1,rs4613307,102933758,G,A,0.4742125,0.01743367,4.79626e-02,-249.161,15872.281,-1.97770
2q12.1,AA,L1,rs1968170,102933802,A,G,0.4742026,0.01779844,4.75839e-02,-249.587,15872.546,-1.98107
2q12.1,AA,L1,rs11123918,102935237,C,T,0.4741587,0.01504997,5.05244e-02,-246.378,15874.119,-1.95550
2q12.1,AA,L1,rs10182639,102935805,A,C,0.4743496,0.01411618,5.20313e-02,-244.782,15873.419,-1.94287
2q12.1,AA,L1,rs11690443,102936131,A,T,0.4744681,0.01508087,5.09567e-02,-245.910,15873.081,-1.95184
2q12.1,AA,L1,rs12712136,102936366,C,G,0.4744596,0.01532170,5.06487e-02,-246.242,15873.699,-1.95444
2q12.1,AA,L1,rs974389,102936981,A,G,0.4740822,0.01373079,5.21600e-02,-244.629,15870.854,-1.94181
2q12.1,AA,L1,rs4142132,102937482,A,G,0.4744654,0.01531874,5.06418e-02,-246.255,15874.381,-1.95450
2q12.1,AA,L1,rs971764,102938335,T,C,0.4739114,0.01378795,5.16820e-02,-245.156,15874.573,-1.94577
2q12.1,AA,L1,rs1420088,102939434,C,T,0.4743646,0.01636438,4.91811e-02,-247.847,15876.334,-1.96702
2q12.1,AA,L1,rs11123920,102939833,T,C,0.4743140,0.01562782,4.98976e-02,-247.080,15877.816,-1.96084
2q12.1,AA,L1,rs6706844,102940412,C,T,0.4739374,0.01404362,5.13312e-02,-245.529,15875.063,-1.94870
2q12.1,AA,L1,rs11675988,102941019,C,T,0.4762069,0.01392154,5.69831e-02,-239.445,15824.647,-1.90344
2q12.1,AA,L1,rs11679900,102941074,T,G,0.4745015,0.01251608,5.53311e-02,-241.258,15850.779,-1.91627
2q12.1,AA,L1,rs11676075,102941215,C,T,0.4742919,0.01526067,5.03190e-02,-246.628,15877.974,-1.95724
2q12.1,AA,L1,rs11123921,102941561,G,C,0.4742925,0.01525466,5.03259e-02,-246.620,15877.983,-1.95718
2q12.1,AA,L1,rs12992762,102941715,C,A,0.4743465,0.01197067,5.60056e-02,-240.581,15849.109,-1.91099
2q12.1,AA,L1,rs12998412,102941818,C,T,0.4745086,0.01262089,5.51620e-02,-241.427,15850.959,-1.91760
2q12.1,AA,L1,rs11123922,102942187,C,T,0.4745087,0.01261475,5.51688e-02,-241.420,15851.007,-1.91754
2q12.1,AA,L1,rs12725988,102943386,T,G,0.4742123,0.01261520,5.33370e-02,-243.192,15841.769,-1.93218
2q12.1,AA,L1,rs76520363,102945241,A,G,0.4743312,0.01322389,5.23466e-02,-244.486,15877.544,-1.94027
2q12.1,AA,L1,rs76278109,102945378,G,T,0.4743494,0.01200817,5.59251e-02,-240.663,15849.574,-1.91162
2q12.1,AA,L1,rs76886731,102945416,T,A,0.4746917,0.01344351,5.29604e-02,-243.596,15844.220,-1.93524
2q12.1,AA,L1,rs150341880,102945755,T,G,0.4746447,0.01217131,5.61189e-02,-240.486,15851.180,-1.91011
2q12.1,AA,L1,rs138087973,102946082,G,T,0.4745021,0.01364359,5.34910e-02,-243.112,15851.707,-1.93094
2q12.1,AA,L1,rs76498201,102946111,G,A,0.4745064,0.01366091,5.34752e-02,-243.128,15851.780,-1.93106
2q12.1,AA,L1,rs12996772,102947201,T,A,0.4742928,0.01518128,5.04074e-02,-246.535,15878.227,-1.95649
2q12.1,AA,L1,rs1420102,102948819,T,C,0.4741610,0.01349392,5.23120e-02,-244.517,15876.936,-1.94056
2q12.1,AA,L1,rs12466380,102948939,G,A,0.4742917,0.01501261,5.05103e-02,-246.417,15877.237,-1.95562
2q12.1,AA,L1,rs1997467,102951073,G,A,0.4743260,0.01663359,4.76892e-02,-249.446,15869.633,-1.98013
2q12.1,AA,L1,rs1997466,102951467,G,C,0.4743715,0.01447544,5.09809e-02,-245.970,15884.158,-1.95164
2q12.1,AA,L2,rs72823635,102931612,C,T,0.1380777,0.01477212,9.57623e-41,-1176.896,7586.161,-13.51223
2q12.1,AA,L2,rs10179458,102934974,T,C,0.1381013,0.01932269,7.40378e-41,-1178.446,7583.970,-13.53198
2q12.1,AA,L2,rs72823641,102936159,A,T,0.1373666,0.46720229,4.73209e-42,-1193.554,7543.225,-13.74243
2q12.1,AA,L2,rs10189154,102937544,T,C,0.1380466,0.02327830,6.14858e-41,-1179.481,7581.257,-13.54628
2q12.1,AA,L2,rs10189526,102937883,T,C,0.1380464,0.02342209,6.11422e-41,-1179.512,7581.182,-13.54672
2q12.1,AA,L2,rs11679893,102941037,A,G,0.1380527,0.02246139,6.37513e-41,-1179.217,7580.990,-13.54350
2q12.1,AA,L2,rs10865050,102941311,A,G,0.1380920,0.02725331,5.36898e-41,-1180.414,7581.669,-13.55664
2q12.1,AA,L2,rs12053429,102942785,T,C,0.1380637,0.02127858,6.69463e-41,-1178.781,7579.567,-13.53976
2q12.1,AA,L2,rs59185885,102944246,G,T,0.1353869,0.06662845,2.24185e-41,-1167.877,7347.221,-13.62497
2q12.1,AA,L2,rs58815545,102944596,T,A,0.1380667,0.02120771,6.71675e-41,-1178.782,7579.865,-13.53951
2q12.1,AA,L2,rs3771180,102953617,T,G,0.1381264,0.02257354,5.60877e-41,-1180.484,7586.448,-13.55317
2q12.1,AA,L2,rs72823646,102954213,A,G,0.1380350,0.04054171,3.54164e-41,-1183.517,7585.757,-13.58861
2q12.1,AA,L2,rs13431828,102954653,T,C,0.1380081,0.04685044,3.13935e-41,-1184.197,7584.152,-13.59786
2q12.1,AA,L2,rs13408569,102955056,C,G,0.1377062,0.05569951,2.70792e-41,-1182.912,7555.054,-13.60923
2q12.1,AA,L2,rs13408661,102955082,A,G,0.1379078,0.05516033,2.72675e-41,-1184.521,7576.263,-13.60866
2q12.1,AA,L2,rs10173081,102957348,T,C,0.1380032,0.05415735,2.77082e-41,-1184.931,7582.898,-13.60741
2q12.1,AA,L2,rs3771175,102960210,A,T,0.1377430,0.02253326,5.04722e-41,-1180.195,7572.989,-13.56189
2q12.1,AA,L2,rs10197862,102966549,G,A,0.1383215,0.01486587,5.42645e-41,-1181.441,7595.980,-13.55564
2q22.3,AOA,L1,rs961414,146113733,T,G,0.4667480,0.03268912,4.11278e-09,-565.079,9235.137,-5.88014
2q22.3,AOA,L1,rs7596680,146114071,G,C,0.4667207,0.03484219,3.79899e-09,-566.370,9236.097,-5.89327
2q22.3,AOA,L1,rs4422110,146114898,T,C,0.4668022,0.03297724,4.07732e-09,-565.330,9238.849,-5.88157
2q22.3,AOA,L1,rs1474011,146118069,A,G,0.4620587,0.03942780,3.37703e-09,-568.567,9246.796,-5.91270
2q22.3,AOA,L1,rs1533426,146119018,A,G,0.4617573,0.04464880,2.90449e-09,-570.869,9244.192,-5.93748
2q22.3,AOA,L1,rs6430080,146119647,A,C,0.4617327,0.04370557,2.97959e-09,-570.498,9245.227,-5.93329
2q22.3,AOA,L1,rs13009175,146122936,T,C,0.4620295,0.03817607,3.51270e-09,-568.059,9250.597,-5.90621
2q22.3,AOA,L1,rs7571606,146123058,A,T,0.4617688,0.04545946,2.84189e-09,-571.281,9246.396,-5.94105
2q22.3,AOA,L1,rs10803511,146123280,C,T,0.4621893,0.03811863,3.51973e-09,-567.870,9245.466,-5.90588
2q22.3,AOA,L1,rs2138445,146124776,C,A,0.4619782,0.03832380,3.49801e-09,-568.275,9255.459,-5.90690
2q22.3,AOA,L1,rs9287372,146125394,G,A,0.4619688,0.03848934,3.47909e-09,-568.410,9257.065,-5.90779
2q22.3,AOA,L1,rs10427255,146125523,T,C,0.4619800,0.03726475,3.61918e-09,-567.788,9257.190,-5.90128
2q22.3,AOA,L1,rs1949330,146130277,G,C,0.4619177,0.03994479,3.32403e-09,-568.853,9247.963,-5.91530
2q22.3,AOA,L1,rs7421123,146131293,A,C,0.4619175,0.04027675,3.28996e-09,-568.956,9246.019,-5.91700
2q22.3,AOA,L1,rs1516135,146131844,T,C,0.4619258,0.03969055,3.34776e-09,-568.628,9244.315,-5.91413
2q22.3,AOA,L1,rs1996287,146133377,T,G,0.4619006,0.04031113,3.28535e-09,-568.862,9242.232,-5.91723
2q22.3,AOA,L1,rs1996286,146133472,T,C,0.4619016,0.04056569,3.26036e-09,-568.981,9242.181,-5.91849
2q22.3,AOA,L1,rs2381726,146133554,C,T,0.4619032,0.04064311,3.25283e-09,-569.013,9242.007,-5.91887
2q22.3,AOA,L1,rs2138448,146134326,G,A,0.4619020,0.04066987,3.25004e-09,-568.988,9240.785,-5.91901
2q22.3,AOA,L1,rs6756212,146140132,T,C,0.4617370,0.03910889,3.39995e-09,-567.752,9223.787,-5.91159
2q22.3,AOA,L1,rs1516145,146144841,T,A,0.4822710,0.02525522,6.48330e-09,-559.168,9280.802,-5.80429
2q22.3,AOA,L1,rs2381712,146145018,G,T,0.4824146,0.03556211,4.20162e-09,-565.786,9269.470,-5.87658
2q22.3,AOA,L1,rs2063862,146145333,G,A,0.4822842,0.02475750,6.65595e-09,-558.757,9281.280,-5.79988
2q22.3,AOA,L1,rs34338764,146146452,T,A,0.4821063,0.02458578,6.71022e-09,-558.619,9281.037,-5.79852
2q22.3,AOA,L1,rs4662420,146147360,A,C,0.4822219,0.02519129,6.50474e-09,-559.213,9284.069,-5.80374
2q22.3,AOA,L1,rs1516141,146152388,G,A,0.4822184,0.02596277,6.25194e-09,-560.042,9290.352,-5.81038
2q22.3,AOA,L1,rs10175039,146152765,T,C,0.4822115,0.02638893,6.12033e-09,-560.392,9290.565,-5.81394
2q22.3,AOA,L1,rs10201277,146153254,C,A,0.4822145,0.02593871,6.25952e-09,-560.053,9291.349,-5.81018
2q22.3,AOA,L1,rs10204857,146154475,G,A,0.4822188,0.02707499,5.92214e-09,-560.855,9288.329,-5.81945
2q22.3,AOA,L1,rs6745444,146155371,G,A,0.4821912,0.02709920,5.91374e-09,-560.713,9282.858,-5.81969
2q22.3,AOA,L1,rs6721116,146156197,A,G,0.4821369,0.02673632,6.02070e-09,-560.323,9279.524,-5.81669
2q22.3,AOA,L1,rs12617922,146156679,A,G,0.4821366,0.02721162,5.88709e-09,-560.576,9275.934,-5.82044
10p14,COA,L1,rs186856025,9043457,T,C,0.1078996,0.29752953,1.76923e-09,-236.677,1530.826,-6.04915
10p14,COA,L1,rs144536148,9043827,G,A,0.1078832,0.28125448,1.87957e-09,-236.277,1530.727,-6.03910
10p14,COA,L1,rs12413578,9049253,T,C,0.1043563,0.42531757,5.60691e-10,-240.952,1491.477,-6.23911
10p14,COA,L2,rs4116669,9040700,T,C,0.1837238,0.03343689,1.50726e-12,347.324,2388.626,7.10658
10p14,COA,L2,rs4379740,9043304,C,T,0.1837648,0.03560884,1.38615e-12,347.996,2389.905,7.11843
10p14,COA,L2,rs11256017,9043919,C,T,0.1837118,0.03652022,1.33730e-12,348.215,2389.486,7.12352
10p14,COA,L2,rs2589561,9046645,G,A,0.1872850,0.07423706,9.69449e-13,353.124,2427.072,7.16780
10p14,COA,L2,rs2440781,9051328,G,A,0.1873717,0.04384064,1.88075e-12,349.055,2434.699,7.07410
10p14,COA,L2,rs1775550,9052742,A,G,0.1873137,0.05475566,1.43355e-12,351.124,2437.038,7.11261
10p14,COA,L2,rs1775551,9053043,A,C,0.1873124,0.05444138,1.44446e-12,351.084,2437.219,7.11154
10p14,COA,L2,rs2797288,9053173,A,G,0.1873133,0.05448865,1.44289e-12,351.102,2437.367,7.11170
10p14,COA,L2,rs957349,9060106,A,T,0.1881942,0.10351590,6.51125e-13,357.747,2452.900,7.22330
10p14,COA,L2,rs2589559,9061370,T,C,0.1883260,0.06249585,1.21299e-12,353.716,2457.004,7.13596
10p14,COA,L2,rs6602349,9061798,C,G,0.1878566,0.04403958,1.87857e-12,350.217,2450.904,7.07415
10p14,COA,L2,rs2589563,9062283,T,C,0.1878786,0.04130545,2.03686e-12,349.588,2450.073,7.06263
10p14,COA,L2,rs725861,9063776,G,A,0.1881653,0.09506984,7.21195e-13,356.281,2442.494,7.20902
10p14,COA,L2,rs1444788,9064120,C,T,0.1879988,0.12350287,5.22119e-13,358.176,2437.942,7.25413
10p14,COA,L2,rs1444789,9064361,C,T,0.1870411,0.09837304,6.83928e-13,354.660,2415.123,7.21677
10p14,COA,L2,rs1612986,9064716,C,T,0.1861778,0.04219123,2.24541e-12,345.177,2397.688,7.04930
10p14,AOA,L1,rs61840192,9043404,A,G,0.4326324,0.10167692,1.09863e-17,-810.150,8945.527,-8.56569
10p14,AOA,L1,rs962992,9053073,C,G,0.4247181,0.10233081,1.58595e-17,-810.610,9044.709,-8.52344
10p14,AOA,L1,rs962993,9053132,T,C,0.4246893,0.10368917,1.56494e-17,-810.774,9045.076,-8.52499
10p14,AOA,L1,rs1775553,9054325,T,C,0.4244705,0.09990578,1.60970e-17,-810.482,9045.500,-8.52172
10p14,AOA,L1,rs1775554,9054340,C,A,0.4245711,0.11503419,1.39459e-17,-812.042,9045.044,-8.53834
10p14,AOA,L1,rs1775555,9054646,C,T,0.4248292,0.07608236,2.16301e-17,-807.453,9050.808,-8.48738
10p14,AOA,L1,rs1663687,9054787,A,G,0.4244477,0.06920814,2.41263e-17,-806.163,9049.011,-8.47466
10p14,AOA,L1,rs1663680,9057245,C,T,0.4247732,0.08784257,1.89222e-17,-809.429,9061.887,-8.50294
10p14,AOA,L1,rs1031163,9057422,T,G,0.4244853,0.06472290,2.59593e-17,-805.833,9059.844,-8.46612
10p14,AOA,L1,rs1444782,9058671,A,G,0.4247341,0.05993120,2.82507e-17,-805.183,9066.408,-8.45624
10p14,AOA,L1,rs2197415,9062856,G,T,0.4240186,0.13427990,1.51354e-17,-810.338,9027.097,-8.52888
10p14,AOA,L2,rs10795678,8813629,T,C,0.3817868,0.04633490,2.75000e-05,392.468,8759.184,4.19346
10p14,AOA,L2,rs2027105,8816199,T,C,0.3816959,0.04615881,2.74800e-05,392.591,8764.012,4.19362
10p14,AOA,L2,rs10905464,8816783,A,G,0.3816982,0.04617086,2.74721e-05,392.618,8764.933,4.19369
10p14,AOA,L2,rs1556593,8818097,A,T,0.3816588,0.04563015,2.77589e-05,392.491,8769.102,4.19133
10p14,AOA,L2,rs982013,8819182,T,C,0.3827514,0.03705124,3.33603e-05,388.925,8785.251,4.14943
10p14,AOA,L2,rs1334561,8820088,A,G,0.3827746,0.03590348,3.45195e-05,388.196,8785.468,4.14161
10p14,AOA,L2,rs7902526,8820426,G,A,0.3817870,0.04264417,3.00890e-05,390.884,8773.984,4.17301
10p14,AOA,L2,rs7917006,8820542,C,G,0.3827714,0.03592902,3.44845e-05,388.235,8786.262,4.14184
10p14,AOA,L2,rs2039494,8821145,T,C,0.3826597,0.03313387,3.78606e-05,386.174,8784.027,4.12037
10p14,AOA,L2,rs2039495,8821156,T,G,0.3827736,0.03652425,3.39018e-05,388.620,8787.074,4.14575
10p14,AOA,L2,rs2039496,8821299,T,C,0.3829684,0.04132999,2.96739e-05,391.410,8784.311,4.17617
10p14,AOA,L2,rs2986300,8821635,T,G,0.3817539,0.03383444,3.51174e-05,387.585,8774.514,4.13767
10p14,AOA,L2,rs2991809,8821674,C,T,0.3817891,0.03240084,3.66676e-05,386.654,8774.450,4.12774
10p14,AOA,L2,rs169693,8822242,T,C,0.3815098,0.03314156,3.61343e-05,386.579,8756.751,4.13111
10p14,AOA,L2,rs401305,8822422,G,C,0.3817176,0.03447914,3.43804e-05,388.010,8773.131,4.14253
10p14,AOA,L2,rs290356,8822658,G,A,0.3817180,0.03415490,3.47199e-05,387.795,8772.922,4.14028
10p14,AOA,L2,rs2243792,8826990,T,C,0.3810566,0.02650526,4.62317e-05,381.346,8761.416,4.07410
10p14,AOA,L2,rs5020655,8827493,C,A,0.3812842,0.02703514,4.49567e-05,381.987,8762.898,4.08060
10p14,AOA,L2,rs2483937,8828397,G,A,0.3813075,0.02804582,4.31584e-05,382.863,8762.369,4.09008
10p14,AOA,L2,rs2483936,8828404,A,G,0.3812910,0.02877013,4.20221e-05,383.429,8761.768,4.09627
10p14,AOA,L2,rs2104525,8831074,C,T,0.3822968,0.02763264,4.60836e-05,381.593,8769.560,4.07484
10p14,AOA,L2,rs12248966,8831436,A,C,0.3824787,0.02884014,4.41247e-05,382.569,8770.968,4.08494
10p14,AOA,L2,rs7075267,8831705,C,T,0.3822953,0.02685967,4.75280e-05,380.903,8768.823,4.06765
10p14,AOA,L2,rs2244336,8831827,C,G,0.3812725,0.02794348,4.33790e-05,382.641,8757.297,4.08890
10p14,AOA,L2,rs959606,8835711,A,C,0.3822340,0.02582793,4.88548e-05,380.163,8762.447,4.06123
10p14,AOA,L2,rs959607,8835914,A,G,0.3822393,0.02688869,4.68418e-05,381.090,8762.820,4.07104
10p14,AOA,L2,rs6602338,8837965,C,T,0.3817754,0.02319237,5.48845e-05,376.930,8730.817,4.03398
10p14,AOA,L2,rs7068268,8838086,T,C,0.3822551,0.02893473,4.38088e-05,382.045,8739.804,4.08661
10p14,AOA,L2,rs12769121,8838901,G,A,0.3822285,0.03116522,4.04760e-05,383.675,8735.984,4.10495
10p14,AOA,L2,rs2025758,8841669,C,T,0.4579129,0.01889280,8.21197e-07,-471.436,9142.201,-4.93057
10p14,AOA,L2,rs11255938,8850735,T,C,0.4558562,0.02070329,7.19249e-07,-473.692,9133.954,-4.95641
10p14,AA,L1,rs962992,9053073,C,G,0.4233676,0.10125954,4.97244e-36,-1561.201,15503.656,-12.53839
10p14,AA,L1,rs962993,9053132,T,C,0.4233362,0.11289039,4.24403e-36,-1562.794,15504.172,-12.55097
10p14,AA,L1,rs1775553,9054325,T,C,0.4231244,0.08721623,5.99080e-36,-1559.401,15504.492,-12.52359
10p14,AA,L1,rs1775554,9054340,C,A,0.4232281,0.07910217,7.13430e-36,-1557.634,15503.814,-12.50968
10p14,AA,L1,rs1775555,9054646,C,T,0.4234788,0.07448399,7.75057e-36,-1557.319,15513.965,-12.50306
10p14,AA,L1,rs1663687,9054787,A,G,0.4231007,0.07219667,8.28402e-36,-1556.507,15510.865,-12.49779
10p14,AA,L1,rs1663680,9057245,C,T,0.4234260,0.07598143,8.02893e-36,-1557.934,15533.177,-12.50026
10p14,AA,L1,rs1031163,9057422,T,G,0.4231330,0.08106803,7.22501e-36,-1558.794,15529.358,-12.50869
10p14,AA,L1,rs1444782,9058671,A,G,0.4233832,0.06647272,1.02680e-35,-1555.862,15540.630,-12.48063
10p14,AA,L1,rs2197415,9062856,G,T,0.4226570,0.23405928,2.46736e-36,-1566.524,15471.907,-12.59404
10p14,AA,L2,rs186856025,9043457,T,C,0.1076229,0.19253397,6.03766e-25,-809.356,6065.624,-10.39207
10p14,AA,L2,rs144536148,9043827,G,A,0.1076069,0.16821566,7.22540e-25,-807.949,6065.237,-10.37433
10p14,AA,L2,rs12413578,9049253,T,C,0.1040860,0.64229119,4.26934e-26,-819.011,5909.462,-10.65407
10p14,AA,L3,rs72782675,9028946,T,C,0.0113990,0.76932390,6.10127e-11,-174.191,688.161,-6.64020
10p14,AA,L3,rs11256010,9035254,C,T,0.0118094,0.23248708,1.70930e-10,-172.063,706.757,-6.47221
10p14,AA,L4,rs11256016,9043352,A,G,0.0510493,0.83452667,7.63129e-19,487.816,2966.354,8.95663
10p14,AA,L4,rs17406680,9208204,C,G,0.0525658,0.13709691,2.02217e-16,466.085,3164.512,8.28537
11q13.5,COA,L1,rs61893460,76291154,A,G,0.4514041,0.14228329,1.88873e-32,748.313,3966.573,11.88161
11q13.5,COA,L1,rs7126418,76292573,T,A,0.4513778,0.06811001,4.64954e-32,743.009,3961.141,11.80548
11q13.5,COA,L1,rs7110818,76292575,T,C,0.4505984,0.04327121,7.75403e-32,739.847,3956.479,11.76217
11q13.5,COA,L1,rs7936070,76293527,T,G,0.4760599,0.06697534,1.67831e-31,738.354,3988.157,11.69172
11q13.5,COA,L1,rs7936312,76293726,T,G,0.4759791,0.07291874,1.50040e-31,738.970,3988.281,11.70129
11q13.5,COA,L1,rs7936323,76293758,A,G,0.4759578,0.08534655,1.23797e-31,739.909,3987.253,11.71768
11q13.5,COA,L1,rs7936434,76293805,C,G,0.4762484,0.06875663,1.63084e-31,738.507,3988.160,11.69414
11q13.5,COA,L1,rs11236791,76295598,A,G,0.4512776,0.24571073,9.75750e-33,751.557,3963.893,11.93716
11q13.5,COA,L1,rs11236797,76299649,A,C,0.4504619,0.19478317,1.24289e-32,750.092,3961.785,11.91706
11q13.5,COA,L2,rs61894547,76248630,T,C,0.0513365,0.88877579,1.68373e-30,335.628,773.394,12.06862
11q13.5,COA,L2,rs55646091,76299431,A,G,0.0506427,0.11478732,6.89613e-30,326.457,748.219,11.93471
11q13.5,AOA,L1,rs2212434,76281593,T,C,0.4459042,0.05040845,4.34782e-08,523.177,9125.973,5.47657
11q13.5,AOA,L1,rs61893460,76291154,A,G,0.4500073,0.05453735,3.92533e-08,526.160,9169.745,5.49464
11q13.5,AOA,L1,rs7126418,76292573,T,A,0.4499901,0.04672623,4.70450e-08,522.723,9156.888,5.46258
11q13.5,AOA,L1,rs7110818,76292575,T,C,0.4492170,0.05618933,3.77754e-08,526.134,9146.277,5.50141
11q13.5,AOA,L1,rs7114362,76293070,T,C,0.4987621,0.16478948,1.13180e-08,-548.132,9214.531,-5.71017
11q13.5,AOA,L1,rs7936070,76293527,T,G,0.4747088,0.05920664,3.52952e-08,529.482,9223.016,5.51334
11q13.5,AOA,L1,rs7936312,76293726,T,G,0.4746268,0.06224958,3.32883e-08,530.479,9223.316,5.52363
11q13.5,AOA,L1,rs7936323,76293758,A,G,0.4746036,0.06395698,3.22978e-08,530.919,9220.907,5.52894
11q13.5,AOA,L1,rs7936434,76293805,C,G,0.4748971,0.04852836,4.44813e-08,525.562,9223.104,5.47249
11q13.5,AOA,L1,rs4494327,76294836,T,A,0.4991553,0.08252478,2.47505e-08,-536.043,9243.538,-5.57546
11q13.5,AOA,L1,rs11236791,76295598,A,G,0.4498759,0.04444713,4.98649e-08,521.921,9163.475,5.45224
11q13.5,AOA,L1,rs10160518,76296671,G,A,0.4992504,0.09884841,2.01808e-08,-539.531,9246.327,-5.61089
11q13.5,AOA,L1,rs2155219,76299194,T,G,0.4996877,0.06529508,3.24711e-08,-531.756,9253.167,-5.52799
11q13.5,AOA,L1,rs11236797,76299649,A,C,0.4490612,0.04899714,4.42723e-08,523.813,9158.914,5.47336
11q13.5,AOA,L1,rs7930763,76302073,A,G,0.4986349,0.07077956,2.95333e-08,-532.383,9219.470,-5.54461
11q13.5,AA,L1,rs61894547,76248630,T,C,0.0515554,0.39193553,3.91627e-24,570.938,3083.681,10.28145
11q13.5,AA,L1,rs55646091,76299431,A,G,0.0508682,0.60610106,5.11043e-25,572.965,2983.742,10.48931
11q13.5,AA,L2,rs61893460,76291154,A,G,0.4520203,0.08519521,8.12455e-38,1613.997,15755.241,12.85849
11q13.5,AA,L2,rs7126418,76292573,T,A,0.4519984,0.05424283,1.37990e-37,1607.742,15733.734,12.81742
11q13.5,AA,L2,rs7110818,76292575,T,C,0.4512180,0.05790734,1.19598e-37,1608.185,15715.067,12.82856
11q13.5,AA,L2,rs7114362,76293070,T,C,0.4968866,0.01776499,9.05975e-36,-1570.311,15815.138,-12.48674
11q13.5,AA,L2,rs7936070,76293527,T,G,0.4766971,0.13750134,1.50379e-37,1612.065,15838.203,12.80942
11q13.5,AA,L2,rs7936312,76293726,T,G,0.4766166,0.15975721,1.25140e-37,1613.890,15838.788,12.82369
11q13.5,AA,L2,rs7936323,76293758,A,G,0.4765950,0.18323128,1.07019e-37,1615.204,15834.626,12.83582
11q13.5,AA,L2,rs7936434,76293805,C,G,0.4768852,0.09554384,2.34271e-37,1607.740,15838.510,12.77494
11q13.5,AA,L2,rs11236791,76295598,A,G,0.4518935,0.08252989,8.40700e-38,1613.119,15744.565,12.85586
11q13.5,AA,L2,rs11236797,76299649,A,C,0.4510802,0.10871960,5.71091e-38,1616.420,15735.618,12.88583
12q13.1,AOA,L1,rs73107980,48187601,T,C,0.2409617,0.01413188,1.11581e-09,-498.570,6690.561,-6.09529
12q13.1,AOA,L1,rs73107993,48195873,T,C,0.2486728,0.03117397,4.38121e-10,-519.476,6922.954,-6.24338
12q13.1,AOA,L1,rs55726902,48196982,A,G,0.2423548,0.02729747,5.00736e-10,-513.184,6801.466,-6.22259
12q13.1,AOA,L1,rs11168244,48202941,T,C,0.2389714,0.13593243,8.88838e-11,-531.977,6719.949,-6.48948
12q13.1,AOA,L1,rs11168245,48204499,G,C,0.2391581,0.14675572,8.22798e-11,-533.174,6726.018,-6.50114
12q13.1,AOA,L1,rs11168246,48204627,A,C,0.2092811,0.01466962,1.31459e-09,-453.407,5580.044,-6.06973
12q13.1,AOA,L1,rs56389811,48205358,T,C,0.2389045,0.22207162,5.36463e-11,-538.247,6720.984,-6.56547
12q13.1,AOA,L1,rs11168250,48209165,T,G,0.2389891,0.19918711,5.84670e-11,-537.897,6738.728,-6.55255
12q13.1,AOA,L1,rs11168252,48210318,A,T,0.2392910,0.19881102,5.82010e-11,-536.512,6702.652,-6.55324
12q13.1,AA,L1,rs73107969,48185165,A,G,0.2477729,0.00872549,8.43908e-05,-419.339,11375.382,-3.93172
12q13.1,AA,L1,rs2544026,48186563,A,T,0.2547439,0.01908576,1.84843e-05,-467.719,11927.215,-4.28268
12q13.1,AA,L1,rs73107980,48187601,T,C,0.2409444,0.03956958,7.52883e-06,-479.475,11462.303,-4.47848
12q13.1,AA,L1,rs112689589,48190269,T,C,0.2302757,0.01238847,4.18722e-05,-432.501,11143.441,-4.09711
12q13.1,AA,L1,rs875023,48194435,T,C,0.2307853,0.01360189,3.69440e-05,-437.532,11244.965,-4.12602
12q13.1,AA,L1,rs2544029,48194957,T,C,0.2707527,0.01661441,2.42152e-05,-473.145,12557.873,-4.22217
12q13.1,AA,L1,rs2544030,48195451,A,G,0.2706741,0.01715998,2.32225e-05,-474.197,12557.656,-4.23160
12q13.1,AA,L1,rs73107993,48195873,T,C,0.2486887,0.03650726,9.38598e-06,-482.630,11863.118,-4.43113
12q13.1,AA,L1,rs55726902,48196982,A,G,0.2423553,0.04427311,6.90947e-06,-485.422,11652.976,-4.49678
12q13.1,AA,L1,rs11168244,48202941,T,C,0.2389606,0.13217418,1.99015e-06,-510.197,11513.303,-4.75486
12q13.1,AA,L1,rs11168245,48204499,G,C,0.2391498,0.13080665,2.01903e-06,-510.112,11523.584,-4.75195
12q13.1,AA,L1,rs11168246,48204627,A,C,0.2092597,0.05987669,5.68411e-06,-443.681,9558.070,-4.53822
12q13.1,AA,L1,rs56389811,48205358,T,C,0.2388950,0.16209348,1.58284e-06,-515.178,11514.896,-4.80095
12q13.1,AA,L1,rs11168250,48209165,T,G,0.2389935,0.13929111,1.85556e-06,-512.401,11544.251,-4.76900
12q13.1,AA,L1,rs11168252,48210318,A,T,0.2392817,0.16912488,1.48736e-06,-515.774,11481.968,-4.81340
12q13.1,AA,L1,rs148637595,48213386,G,C,0.2874909,0.00559369,1.09689e-04,-435.501,12675.397,-3.86820
15q22.2,COA,L1,rs1351544,61042867,T,G,0.1341295,0.01869687,9.89504e-10,-263.473,1843.208,-6.13690
15q22.2,COA,L1,rs1817479,61043135,C,G,0.1344601,0.02164518,8.13280e-10,-265.067,1846.390,-6.16870
15q22.2,COA,L1,rs8025324,61043378,A,G,0.1344176,0.02186603,8.02187e-10,-265.178,1846.598,-6.17094
15q22.2,COA,L1,rs16943064,61047144,A,G,0.1364784,0.01600860,1.17273e-09,-264.293,1871.940,-6.10856
15q22.2,COA,L1,rs9920526,61047526,T,C,0.1343697,0.02628864,6.36654e-10,-265.896,1834.303,-6.20835
15q22.2,COA,L1,rs9920610,61047690,C,T,0.1348054,0.02109054,8.36818e-10,-264.703,1844.114,-6.16403
15q22.2,COA,L1,rs9920560,61047930,A,C,0.1338591,0.01572534,1.25316e-09,-261.629,1840.519,-6.09839
15q22.2,COA,L1,rs9920592,61048200,T,C,0.1339444,0.01626251,1.19021e-09,-262.239,1844.016,-6.10682
15q22.2,COA,L1,rs9920593,61048213,T,C,0.1339534,0.01632658,1.18370e-09,-262.276,1843.990,-6.10772
15q22.2,COA,L1,rs1020730,61048578,T,C,0.1339552,0.01668591,1.14758e-09,-262.508,1844.192,-6.11278
15q22.2,COA,L1,rs7162065,61049540,A,G,0.1339407,0.01786651,1.04237e-09,-263.287,1845.654,-6.12849
15q22.2,COA,L1,rs922783,61053951,G,A,0.1351647,0.08711780,1.54809e-10,-277.616,1862.510,-6.43274
15q22.2,COA,L1,rs12900122,61055411,T,C,0.1337288,0.07293191,1.94467e-10,-274.960,1847.224,-6.39749
15q22.2,COA,L1,rs12903966,61055460,T,C,0.1337666,0.08068606,1.74202e-10,-275.752,1847.887,-6.41476
15q22.2,COA,L1,rs16943087,61056035,G,A,0.1336174,0.03121776,5.04694e-10,-268.503,1847.951,-6.24603
15q22.2,COA,L1,rs2279294,61057233,C,G,0.1337616,0.05352759,2.70075e-10,-273.388,1856.112,-6.34566
15q22.2,COA,L1,rs2279293,61057357,G,C,0.1336176,0.04161958,3.58569e-10,-271.387,1855.251,-6.30069
15q22.2,COA,L1,rs2279292,61057770,C,T,0.1348538,0.04628173,3.17906e-10,-273.240,1869.499,-6.31948
15q22.2,COA,L1,rs8025689,61059261,C,G,0.1355442,0.05647807,2.46493e-10,-275.642,1878.621,-6.35953
15q22.2,COA,L1,rs12905602,61064698,A,G,0.1336304,0.02008433,8.62568e-10,-265.412,1856.758,-6.15946
15q22.2,COA,L1,rs11633029,61065553,C,T,0.1351697,0.01674253,1.05738e-09,-265.102,1872.809,-6.12586
15q22.2,COA,L1,rs11637671,61065607,G,A,0.1351902,0.01711151,1.02574e-09,-265.319,1872.848,-6.13081
15q22.2,COA,L1,rs11639084,61066516,T,C,0.1323729,0.02362140,6.98114e-10,-265.722,1840.341,-6.19411
15q22.2,COA,L1,rs10519067,61068347,A,G,0.1271050,0.05242764,2.68053e-10,-268.254,1785.113,-6.34912
15q22.2,COA,L1,rs10519068,61068704,A,G,0.1283646,0.04525847,3.15556e-10,-267.981,1796.358,-6.32277
15q22.2,COA,L1,rs11071557,61068954,C,T,0.1303221,0.05475575,2.40448e-10,-271.441,1818.568,-6.36518
15q22.2,COA,L1,rs34753162,61069177,C,T,0.1303492,0.05521941,2.38705e-10,-271.469,1818.284,-6.36633
15q22.2,COA,L1,rs34986765,61069201,C,T,0.1301288,0.06511858,1.98987e-10,-272.438,1814.848,-6.39510
15q22.2,COA,L1,rs11071559,61069988,T,C,0.1284794,0.05642801,2.44004e-10,-270.161,1802.376,-6.36357
15q22.2,AA,L1,rs7183955,61049569,C,A,0.1857994,0.02293099,2.04713e-12,-686.982,9530.716,-7.03692
15q22.2,AA,L1,rs922783,61053951,G,A,0.1348981,0.02140030,7.06303e-12,-589.823,7382.065,-6.86488
15q22.2,AA,L1,rs12900122,61055411,T,C,0.1334614,0.04702822,2.80577e-12,-598.649,7320.864,-6.99667
15q22.2,AA,L1,rs12903966,61055460,T,C,0.1334992,0.05231992,2.47924e-12,-600.251,7323.492,-7.01413
15q22.2,AA,L1,rs16943087,61056035,G,A,0.1333576,0.03465514,4.03300e-12,-594.375,7324.006,-6.94522
15q22.2,AA,L1,rs2279294,61057233,C,G,0.1335081,0.01454004,1.26842e-11,-581.573,7357.135,-6.78031
15q22.2,AA,L1,rs2279293,61057357,G,C,0.1333651,0.01324593,1.46679e-11,-579.625,7353.770,-6.75914
15q22.2,AA,L1,rs2279292,61057770,C,T,0.1345950,0.02633359,5.62698e-12,-593.745,7409.842,-6.89756
15q22.2,AA,L1,rs8025689,61059261,C,G,0.1352865,0.01885378,8.35074e-12,-590.315,7446.700,-6.84073
15q22.2,AA,L1,rs12905602,61064698,A,G,0.1333781,0.02167792,7.23447e-12,-588.639,7359.514,-6.86159
15q22.2,AA,L1,rs11637671,61065607,G,A,0.1349347,0.01205042,1.62939e-11,-581.038,7423.697,-6.74364
15q22.2,AA,L1,rs11639084,61066516,T,C,0.1321305,0.01355531,1.40967e-11,-577.802,7294.842,-6.76505
15q22.2,AA,L1,rs10519067,61068347,A,G,0.1268612,0.04726791,2.79632e-12,-588.657,7076.016,-6.99790
15q22.2,AA,L1,rs10519068,61068704,A,G,0.1281122,0.10801668,1.09778e-12,-601.541,7120.226,-7.12883
15q22.2,AA,L1,rs11071557,61068954,C,T,0.1300621,0.10951164,1.01821e-12,-606.122,7208.462,-7.13902
15q22.2,AA,L1,rs34753162,61069177,C,T,0.1300892,0.11776658,9.38582e-13,-607.033,7207.339,-7.15031
15q22.2,AA,L1,rs34986765,61069201,C,T,0.1298710,0.09446947,1.19923e-12,-603.578,7193.795,-7.11630
15q22.2,AA,L1,rs11071559,61069988,T,C,0.1282230,0.25817184,4.23121e-13,-613.639,7143.786,-7.26021
17q12,COA,L1,rs11651596,38056116,C,T,0.4716738,0.15180032,2.51350e-85,-1241.664,3987.344,-19.66356
17q12,COA,L1,rs12949100,38057189,A,G,0.4714520,0.06650340,6.20902e-85,-1238.742,3987.433,-19.61707
17q12,COA,L1,rs8069176,38057197,A,G,0.4717552,0.15132604,2.49809e-85,-1241.723,3987.637,-19.66377
17q12,COA,L1,rs4795399,38061439,C,T,0.4717367,0.19427959,1.96972e-85,-1242.971,3990.659,-19.67609
17q12,COA,L1,rs2305480,38062196,A,G,0.4717295,0.18920739,2.02449e-85,-1242.874,3990.600,-19.67469
17q12,COA,L1,rs11078926,38062976,A,G,0.4717091,0.15517053,2.49529e-85,-1242.184,3990.540,-19.66392
17q12,COA,L1,rs11078927,38064405,T,C,0.4715354,0.04976431,8.66517e-85,-1238.003,3989.740,-19.59970
17q12,COA,L1,rs12939832,38064876,A,G,0.4715304,0.04932383,8.76841e-85,-1237.651,3987.725,-19.59908
17q12,AA,L1,rs11651596,38056116,C,T,0.4711579,0.09442078,9.94733e-36,-1570.315,15832.729,-12.47983
17q12,AA,L1,rs12949100,38057189,A,G,0.4709323,0.12045530,7.66504e-36,-1572.964,15833.460,-12.50060
17q12,AA,L1,rs8069176,38057197,A,G,0.4712393,0.07938009,1.19967e-35,-1568.498,15834.001,-12.46489
17q12,AA,L1,rs4795399,38061439,C,T,0.4712166,0.11442322,8.09652e-36,-1573.030,15845.867,-12.49623
17q12,AA,L1,rs2305480,38062196,A,G,0.4712096,0.10243566,9.13623e-36,-1571.808,15845.637,-12.48661
17q12,AA,L1,rs11078926,38062976,A,G,0.4711895,0.09922498,9.46689e-36,-1571.440,15845.402,-12.48378
17q12,AA,L1,rs11078927,38064405,T,C,0.4710100,0.08990968,1.05999e-35,-1570.176,15842.774,-12.47478
17q12,AA,L1,rs12939832,38064876,A,G,0.4710054,0.11219372,8.30413e-36,-1572.232,15834.882,-12.49422
17q12,AA,L1,rs4795400,38067020,T,C,0.4712255,0.12917483,7.07937e-36,-1573.472,15827.696,-12.50691
17q12,AA,L1,rs9303279,38073968,C,G,0.4799832,0.06461552,1.65934e-35,-1565.204,15834.023,-12.43871

